On the difficulty of characterizing top trading cycles with identical houses

We study Shapley-Scarf housing markets (Shapley and Scarf, 1974) in which houses come in types and agents are indifferent between houses of the same type but rank the types strictly. On this domain of objective indifferences, top trading cycles (TTC) rules with fixed tie-breaking regain Pareto efficiency and group strategy-proofness (Sandholtz and Tai, 2026), properties that need not hold under general weak preferences. We ask whether the characterization of the TTC rule for strict preferences by Ma (1994) and the characterization of TTC rules with fixed tie-breaking for weak preferences by Ehlers (2014) extend to this domain. They do not. With five agents and two types of houses, we construct a rule that satisfies individual rationality, Pareto efficiency, group strategy-proofness, non-bossiness, and consistency, but whose restriction to the five-agent population is not welfare equivalent to any TTC rule with fixed tie-breaking. With two types, five agents are minimal for this fixed-population result. The same rule shows that several other characterizations of TTC for strict preferences do not extend either.

==> AppendixCminimality_check/ChatGPT_minimality_check.py <==
#!/usr/bin/env python3
"""Independent verification of Appendix C: fixed-population minimality.

Author: Bettina Klaus (written with the assistance of ChatGPT, OpenAI).
Usage:  python3 ChatGPT_minimality_check.py --mode core | direct-gsp | full-ties | all

Companion to Appendix C ("Minimality for a fixed population") of
Bettina Klaus, "On the difficulty of characterizing top trading cycles
with identical houses" (working paper, version of 2 November 2026).

NOTATION CROSSWALK (paper -> this executable Python implementation)
------------------------------------------------------------------
  Type composition (aab, aaab, aabb, aaaab, aaabb) -> ``comp``;
      the two types a,b are encoded internally as integers 0,1.
  Potential population N (mathcal N in the paper) -> agents 0,...,n-1;
      Python agent i corresponds to paper agent i+1.
  Profile R -> integer ``p``; alternative profile R' -> ``q``.
      Bit i is 1 iff i ranks type b above type a; 0 iff a above b.
  Feasible type allocation t -> integer ``a`` / ``alloc``;
      alternate t' -> ``b`` / ``alt``.  Bit i is 1 iff i receives b.
  Set S'={i:R'_i != R_i} -> set bits of ``diff = p ^ q``.
  Candidate allocations at R -> ``candidates[p]``, or ``cs``.
  x_{R,t} = 1 in Appendix C -> a selected entry ``rule[p] == a``.
      The code does NOT materialize x_{R,t} Boolean variables: it stores
      exactly one allocation for each preference profile.
  Welfare rule W -> tuple ``rule`` of length 2**n, with rule[p]=a;
      W_f (the type allocation induced by a rule f) has this encoding.
  Class of IR+PE+GSP welfare rules mathcal W -> Python set ``W``.
  Class of *self-first* fixed-tie TTC welfare rules mathcal W^{TTC}
      -> Python set ``TTC`` (self_first=True).
  TTC rule varphi^succ -> function ``ttc_outcome`` given ``priorities``;
      ``welfare_rule_from_priorities`` evaluates all profiles.
  Exceptional welfare rule W_psi in the main theorem ->
      ``psi_welfare_rule()``.
  Extra all-fixed-tie TTC class in Appendix C (NO self-first restriction)
      -> ``full_ttc`` from ``enumerate_all_ttc_rules_aaabb_fast``.
      This is a *different class* from mathcal W^{TTC}; it has 336,
      rather than 288, distinct welfare rules for aaabb.

COMPUTATIONS MATCHING APPENDIX C
--------------------------------
  (i) IR and PE candidates: ``feasible_allocations`` ->
      ``candidates_by_profile`` (including IR and Pareto tests).
  (ii) GSP: ``gsp_forbidden_pair`` -> ``build_forbidden`` ->
      ``enumerate_welfare_rules``, a backtracking CSP enumerator.
      An incompatible pair of selected candidates exactly expresses
      x_{R,t} + x_{R',t'} <= 1 from Appendix C.
  (iii) Self-first TTC: ``self_first_priority_structures`` ->
      ``ttc_outcome`` -> ``enumerate_ttc_rules(self_first=True)``.

EXTRA VALIDATIONS BEYOND THE THREE CORE COMPUTATIONS
----------------------------------------------------
  ``direct_gsp_check`` exhaustively checks every coalition and joint
      report rather than relying on the pairwise constraints in (ii).
  ``enumerate_all_ttc_rules_aaabb_fast`` enumerates every 12**5 fixed
      tie-breaking structure for aaabb (also those NOT self-first).
      It uses a precomputed choice table and a second, optimized
      functional-graph TTC implementation; unlike the core enumeration,
      it tests all tie-breakings rather than only the self-first class.
  ``psi_welfare_rule`` checks the exceptional example W_psi.

The implementation uses only the Python standard library. It does NOT
use the SAT / PySAT / CaDiCaL implementation described in Appendix C.
The algorithm is the same as in the version prepared for the manuscript
of 11 October 2026.
"""

from __future__ import annotations

from dataclasses import dataclass
from itertools import permutations, product
from math import factorial
from typing import Dict, List, Sequence, Set, Tuple
import argparse
import json
import time


@dataclass(frozen=True)
class CompositionResult:
    composition: str
    profiles: int
    self_first_tie_breakings: int
    ttc_welfare_rules: int
    ir_pe_gsp_welfare_rules: int
    exact_set_equality: bool


def popcount(x: int) -> int:
    return x.bit_count()


def owners_from_composition(comp: str) -> Tuple[int, ...]:
    """Return ownership types, A=0 and B=1."""
    if set(comp) - {"a", "b"}:
        raise ValueError("Only two-type compositions using a and b are supported")
    return tuple(0 if c == "a" else 1 for c in comp)


def prefers_b(profile: int, i: int) -> bool:
    return bool((profile >> i) & 1)


def allocation_type(alloc: int, i: int) -> int:
    return (alloc >> i) & 1


def utility(profile: int, i: int, assigned_type: int) -> int:
    """Binary ordinal utility: 1 for the preferred type, 0 for the other type."""
    preferred = 1 if prefers_b(profile, i) else 0
    return 1 if assigned_type == preferred else 0


# APPENDIX C (i): Determine feasible type allocations and IR/PE candidates.
# Here ``alloc`` represents t and an alternative ``alt`` represents t'.
def feasible_allocations(owners: Sequence[int]) -> Tuple[int, ...]:
    """All welfare allocations with the correct number of B houses."""
    n = len(owners)
    b_count = sum(owners)
    return tuple(mask for mask in range(1 << n) if popcount(mask) == b_count)


def individually_rational(profile: int, alloc: int, owners: Sequence[int]) -> bool:
    for i, own_type in enumerate(owners):
        if utility(profile, i, allocation_type(alloc, i)) < utility(profile, i, own_type):
            return False
    return True


def pareto_dominates(profile: int, alt: int, alloc: int, n: int) -> bool:
    weak_all = True
    strict_some = False
    for i in range(n):
        u_alt = utility(profile, i, allocation_type(alt, i))
        u_cur = utility(profile, i, allocation_type(alloc, i))
        if u_alt < u_cur:
            weak_all = False
            break
        if u_alt > u_cur:
            strict_some = True
    return weak_all and strict_some


def candidates_by_profile(owners: Sequence[int]) -> Tuple[Tuple[int, ...], ...]:
    n = len(owners)
    feas = feasible_allocations(owners)
    result: List[Tuple[int, ...]] = []
    for p in range(1 << n):
        cand = []
        for a in feas:
            if not individually_rational(p, a, owners):
                continue
            if any(pareto_dominates(p, alt, a, n) for alt in feas):
                continue
            cand.append(a)
        result.append(tuple(cand))
    return tuple(result)


# APPENDIX C (ii): Encode the exact GSP constraints for welfare rules W.
# A True result forbids jointly selecting t=a at R=p and t'=b at R'=q;
# equivalently, x_{R,t} + x_{R',t'} <= 1 in the paper's SAT formulation.
def gsp_forbidden_pair(p: int, a: int, q: int, b: int, n: int) -> bool:
    """Return True iff selecting a at p and b at q violates GSP at true profile p.

    Let D be the set of agents whose reports differ between p and q.  The
    equivalence used in the paper is exact: a manipulation from p to q exists iff
    every agent in D weakly gains (evaluated at p) and at least one agent in the
    population strictly gains.  A strictly gaining agent outside D can join the
    manipulating coalition while reporting truthfully.
    """
    diff = p ^ q
    if diff == 0:
        return False
    # Every report-changer weakly gains.
    for i in range(n):
        if (diff >> i) & 1:
            if utility(p, i, allocation_type(b, i)) < utility(p, i, allocation_type(a, i)):
                return False
    # Some coalition member can strictly gain; if not a changer, add that agent
    # to the coalition with a truthful report.
    return any(
        utility(p, i, allocation_type(b, i)) > utility(p, i, allocation_type(a, i))
        for i in range(n)
    )


def build_forbidden(
    candidates: Sequence[Sequence[int]], n: int
) -> Dict[Tuple[int, int], Set[Tuple[int, int]]]:
    """Undirected incompatibility graph between candidate assignments."""
    nodes = [(p, a) for p, cs in enumerate(candidates) for a in cs]
    forbid: Dict[Tuple[int, int], Set[Tuple[int, int]]] = {node: set() for node in nodes}
    profiles = len(candidates)
    for p in range(profiles):
        for q in range(profiles):
            if p == q:
                continue
            for a in candidates[p]:
                for b in candidates[q]:
                    if gsp_forbidden_pair(p, a, q, b, n):
                        x, y = (p, a), (q, b)
                        forbid[x].add(y)
                        forbid[y].add(x)
    return forbid


def enumerate_welfare_rules(owners: Sequence[int]) -> Set[Tuple[int, ...]]:
    """Enumerate all IR+PE+GSP welfare rules using custom CSP backtracking."""
    n = len(owners)
    candidates = candidates_by_profile(owners)
    forbid = build_forbidden(candidates, n)
    m = len(candidates)

    # Domains are mutable sets.  We use MRV (minimum remaining values), with a
    # degree tiebreaker, and forward checking.  There are very few solutions in
    # the cases of interest (at most 864), so this is fast for n <= 5.
    initial_domains = [set(cs) for cs in candidates]
    solutions: Set[Tuple[int, ...]] = set()
    assignment: List[int | None] = [None] * m

    # Precompute how strongly each candidate constrains each other profile.
    degree = {
        (p, a): len(forbid[(p, a)])
        for p, cs in enumerate(candidates)
        for a in cs
    }

    def recurse(domains: List[Set[int]], remaining: Set[int]) -> None:
        if not remaining:
            solutions.add(tuple(int(x) for x in assignment))
            return

        p = min(
            remaining,
            key=lambda r: (
                len(domains[r]),
                -max((degree[(r, a)] for a in domains[r]), default=0),
                r,
            ),
        )
        # A contradiction should normally be caught by forward checking.
        if not domains[p]:
            return

        # Try more constraining candidates first.
        values = sorted(domains[p], key=lambda a: -degree[(p, a)])
        new_remaining = remaining - {p}
        for a in values:
            assignment[p] = a
            changed: List[Tuple[int, Set[int]]] = []
            ok = True
            node = (p, a)
            for q in new_remaining:
                bad = {b for b in domains[q] if (q, b) in forbid[node]}
                if bad:
                    domains[q].difference_update(bad)
                    changed.append((q, bad))
                    if not domains[q]:
                        ok = False
                        break
            if ok:
                recurse(domains, new_remaining)
            for q, bad in reversed(changed):
                domains[q].update(bad)
            assignment[p] = None

    recurse(initial_domains, set(range(m)))
    return solutions


# INDEPENDENT VALIDATION OF APPENDIX C (ii): directly test every coalition.
def direct_gsp_check(rule: Sequence[int], n: int) -> bool:
    """Independent direct check over all true profiles and all report coalitions.

    For every true profile p and nonempty coalition S, enumerate every joint
    report of S.  This is slower than the pairwise constraint test but is useful
    as a validation layer for the rules returned by the CSP enumerator.
    """
    profiles = 1 << n
    agents = range(n)
    for p in range(profiles):
        base = rule[p]
        for coalition_mask in range(1, 1 << n):
            members = [i for i in agents if (coalition_mask >> i) & 1]
            for reports in product((0, 1), repeat=len(members)):
                q = p
                for i, bit in zip(members, reports):
                    if bit:
                        q |= 1 << i
                    else:
                        q &= ~(1 << i)
                if q == p:
                    continue
                new = rule[q]
                weak = True
                strict = False
                for i in members:
                    u0 = utility(p, i, allocation_type(base, i))
                    u1 = utility(p, i, allocation_type(new, i))
                    if u1 < u0:
                        weak = False
                        break
                    if u1 > u0:
                        strict = True
                if weak and strict:
                    return False
    return True


# APPENDIX C (iii): Run TTC for a fixed tie-breaking structure succ.
# For self-first tie-breaking, use self_first_priority_structures;
# the extra unrestricted experiment uses its own optimized TTC simulator.
def ttc_outcome(
    owners: Sequence[int],
    profile: int,
    priorities: Sequence[Tuple[Tuple[int, ...], Tuple[int, ...]]],
) -> int:
    """Run TTC and return the welfare allocation bitmask.

    priorities[i][t] is agent i's order over owners of houses of type t.
    Houses are represented by their original owners.  A house points to its
    owner.  The algorithm simultaneously removes all directed cycles each step.
    """
    n = len(owners)
    remaining_agents: Set[int] = set(range(n))
    remaining_houses: Set[int] = set(range(n))  # house label = original owner
    assigned_type = [-1] * n

    while remaining_agents:
        # Agent -> selected house.
        agent_to_house: Dict[int, int] = {}
        for i in remaining_agents:
            preferred_type = 1 if prefers_b(profile, i) else 0
            available_preferred = [h for h in remaining_houses if owners[h] == preferred_type]
            chosen_type = preferred_type if available_preferred else 1 - preferred_type
            for h in priorities[i][chosen_type]:
                if h in remaining_houses:
                    agent_to_house[i] = h
                    break
            else:
                raise AssertionError("No remaining house found for chosen type")

        # Functional graph on agents: i points to owner of chosen house.
        nxt = {i: agent_to_house[i] for i in remaining_agents}

        cycle_agents: Set[int] = set()
        seen_global: Set[int] = set()
        for start in list(remaining_agents):
            if start in seen_global:
                continue
            path: List[int] = []
            pos: Dict[int, int] = {}
            cur = start
            while cur not in seen_global and cur not in pos:
                pos[cur] = len(path)
                path.append(cur)
                cur = nxt[cur]
            if cur in pos:
                cycle = path[pos[cur]:]
                cycle_agents.update(cycle)
            seen_global.update(path)

        if not cycle_agents:
            raise AssertionError("TTC functional graph must contain a cycle")

        houses_to_remove: Set[int] = set()
        for i in cycle_agents:
            h = agent_to_house[i]
            assigned_type[i] = owners[h]
            houses_to_remove.add(h)

        # In a trading cycle, the selected houses are exactly the endowments of
        # the cycle agents, hence these sets have equal cardinality.
        if len(houses_to_remove) != len(cycle_agents):
            raise AssertionError("Cycle assignment did not select distinct cycle houses")
        remaining_agents.difference_update(cycle_agents)
        remaining_houses.difference_update(houses_to_remove)

    out = 0
    for i, t in enumerate(assigned_type):
        if t == 1:
            out |= 1 << i
    return out


def self_first_priority_structures(owners: Sequence[int]):
    """Yield the welfare-relevant self-first priority structures.

    When an agent's preferred available type is his own type, his own house is
    available and self-first makes him point to it.  Therefore, only his ranking
    of owners of the other type can affect TTC welfare.  We nevertheless expand
    these choices into complete within-type priority orders for the simulator.
    """
    by_type = {
        0: tuple(i for i, t in enumerate(owners) if t == 0),
        1: tuple(i for i, t in enumerate(owners) if t == 1),
    }
    options_per_agent = []
    for i, own in enumerate(owners):
        other = 1 - own
        other_orders = list(permutations(by_type[other]))
        # Own-type: self first; the remainder can be fixed in increasing order,
        # since it is welfare-irrelevant under self-first.
        own_rest = tuple(j for j in by_type[own] if j != i)
        own_order = (i,) + own_rest
        opts = []
        for oo in other_orders:
            p = [None, None]
            p[own] = own_order
            p[other] = oo
            opts.append((tuple(p[0]), tuple(p[1])))
        options_per_agent.append(opts)
    yield from product(*options_per_agent)


# EXTRA APPENDIX C CHECK: unrestricted within-type fixed tie-breaking.
# Unlike mathcal W^{TTC} in the appendix, this includes non-self-first
# structures and induces 336 different welfare rules for aaabb.
def arbitrary_priority_structures(owners: Sequence[int]):
    """Yield all within-type priority structures, without self-first."""
    by_type = {
        0: tuple(i for i, t in enumerate(owners) if t == 0),
        1: tuple(i for i, t in enumerate(owners) if t == 1),
    }
    type_orders = (list(permutations(by_type[0])), list(permutations(by_type[1])))
    per_agent = [list(product(type_orders[0], type_orders[1])) for _ in owners]
    yield from product(*per_agent)


def welfare_rule_from_priorities(
    owners: Sequence[int], priorities: Sequence[Tuple[Tuple[int, ...], Tuple[int, ...]]]
) -> Tuple[int, ...]:
    return tuple(ttc_outcome(owners, p, priorities) for p in range(1 << len(owners)))


def enumerate_ttc_rules(owners: Sequence[int], self_first: bool = True) -> Tuple[int, Set[Tuple[int, ...]]]:
    structures = self_first_priority_structures(owners) if self_first else arbitrary_priority_structures(owners)
    count = 0
    rules: Set[Tuple[int, ...]] = set()
    for priorities in structures:
        count += 1
        rules.add(welfare_rule_from_priorities(owners, priorities))
    return count, rules


def expected_self_first_count(owners: Sequence[int]) -> int:
    a = len(owners) - sum(owners)
    b = sum(owners)
    return (factorial(b) ** a) * (factorial(a) ** b)



def enumerate_all_ttc_rules_aaabb_fast(owners: Sequence[int]) -> Tuple[int, Set[Tuple[int, ...]]]:
    """Optimized exhaustive enumeration of all 12^5 tie-breakings for aaabb.

    For aaabb each agent has 3! orders over A owners and 2! orders over B
    owners, hence 12 within-type priority options.  The function precomputes
    each option's selected house for every preferred type and remaining-house
    mask, then uses a compact bit-mask TTC implementation.  This is purely an
    optimization of the same TTC definition used by ``ttc_outcome``.
    """
    if tuple(owners) != (0, 0, 0, 1, 1):
        raise ValueError("Fast full enumeration is specialized to composition aaabb")
    n = 5
    full_mask = (1 << n) - 1
    by_type = {0: (0, 1, 2), 1: (3, 4)}
    options = list(product(permutations(by_type[0]), permutations(by_type[1])))
    assert len(options) == 12

    # choice[option][preferred_type][remaining_mask] = selected house owner.
    choice = [[[None] * (1 << n) for _ in range(2)] for _ in range(12)]
    for oi, (ord_a, ord_b) in enumerate(options):
        for pref in (0, 1):
            for mask in range(1, 1 << n):
                has_preferred = any(((mask >> h) & 1) and owners[h] == pref for h in range(n))
                chosen_type = pref if has_preferred else 1 - pref
                order = ord_a if chosen_type == 0 else ord_b
                for h in order:
                    if (mask >> h) & 1:
                        choice[oi][pref][mask] = h
                        break

    def fast_ttc(structure: Tuple[int, ...], profile: int) -> int:
        active = full_mask
        outcome = 0
        while active:
            nxt = [-1] * n
            for i in range(n):
                if (active >> i) & 1:
                    pref = (profile >> i) & 1
                    nxt[i] = choice[structure[i]][pref][active]

            # In the functional graph on active agents, delete all nodes not on
            # a directed cycle by iteratively removing zero-indegree nodes.
            indeg = [0] * n
            for i in range(n):
                if (active >> i) & 1:
                    indeg[nxt[i]] += 1
            queue = [i for i in range(n) if ((active >> i) & 1) and indeg[i] == 0]
            cycle_mask = active
            while queue:
                u = queue.pop()
                cycle_mask &= ~(1 << u)
                v = nxt[u]
                indeg[v] -= 1
                if indeg[v] == 0:
                    queue.append(v)

            if not cycle_mask:
                raise AssertionError("TTC functional graph must contain a cycle")
            for i in range(n):
                if (cycle_mask >> i) & 1 and owners[nxt[i]] == 1:
                    outcome |= 1 << i
            active &= ~cycle_mask
        return outcome

    rules: Set[Tuple[int, ...]] = set()
    count = 0
    for structure in product(range(12), repeat=5):
        count += 1
        rules.add(tuple(fast_ttc(structure, p) for p in range(1 << n)))
    return count, rules

def core_verification() -> dict:
    compositions = ["aab", "aaab", "aabb", "aaaab", "aaabb"]
    results: List[CompositionResult] = []
    all_w_sets: Dict[str, Set[Tuple[int, ...]]] = {}
    all_ttc_sets: Dict[str, Set[Tuple[int, ...]]] = {}

    print("Independent fixed-population minimality verification - CORE")
    print("Method: pure-Python enumeration; no SAT solver")
    print()
    print(f"{'composition':<12}{'profiles':>10}{'self-first':>12}{'TTC rules':>12}{'IR+PE+GSP':>14}{'sets equal':>12}")
    print("-" * 72)

    for comp in compositions:
        owners = owners_from_composition(comp)
        n = len(owners)
        W = enumerate_welfare_rules(owners)
        tie_count, TTC = enumerate_ttc_rules(owners, self_first=True)
        expected = expected_self_first_count(owners)
        assert tie_count == expected, (comp, tie_count, expected)
        assert TTC <= W, f"TTC set not contained in W for {comp}"
        equal = TTC == W
        res = CompositionResult(comp, 1 << n, tie_count, len(TTC), len(W), equal)
        results.append(res)
        all_w_sets[comp] = W
        all_ttc_sets[comp] = TTC
        print(f"{comp:<12}{1<<n:>10}{tie_count:>12}{len(TTC):>12}{len(W):>14}{str(equal):>12}")

    # The actual rule sets (not only their sizes) must coincide in the four
    # minimality cases below aaabb.
    for comp in ["aab", "aaab", "aabb", "aaaab"]:
        assert all_w_sets[comp] == all_ttc_sets[comp]
    assert all_w_sets["aaabb"] != all_ttc_sets["aaabb"]

    print("\nSet-comparison assertions passed.")
    return {
        "results": [r.__dict__ for r in results],
        "set_equalities_verified": ["aab", "aaab", "aabb", "aaaab"],
        "set_inequality_verified": "aaabb",
    }


def direct_gsp_verification() -> dict:
    print("Independent fixed-population minimality verification - DIRECT GSP CHECK")
    print("Every IR+PE+GSP rule produced by the CSP enumerator is rechecked")
    print("directly over all true profiles, coalitions, and joint coalition reports.\n")
    summary = {}
    for comp in ["aab", "aaab", "aabb", "aaaab", "aaabb"]:
        W = enumerate_welfare_rules(owners_from_composition(comp))
        bad = [rule for rule in W if not direct_gsp_check(rule, len(comp))]
        assert not bad
        summary[comp] = len(W)
        print(f"  {comp}: {len(W)} / {len(W)} enumerated welfare rules pass direct GSP check")
    print("\nAll direct GSP assertions passed.")
    return summary


# MAIN-THEOREM CROSS-CHECK: construct the welfare rule W_psi for aaabb.
def psi_welfare_rule() -> Tuple[int, ...]:
    """Construct W_psi from Theorem 1 of the paper for aaabb."""
    owners = owners_from_composition("aaabb")
    # Agents are 0,...,4 corresponding to paper agents 1,...,5.
    priorities = (
        ((0, 1, 2), (3, 4)),   # paper agent 1: 4 > 5 among b-houses
        ((1, 0, 2), (3, 4)),   # agent 2: 4 > 5
        ((2, 0, 1), (4, 3)),   # agent 3: 5 > 4
        ((0, 2, 1), (3, 4)),   # agent 4: 1 > 3 > 2 among a-houses; self first among b
        ((0, 1, 2), (4, 3)),   # agent 5: 1 > 2 > 3 among a-houses; self first among b
    )
    baseline = list(welfare_rule_from_priorities(owners, priorities))
    # R*: agents 1,2,3 (a-owners) prefer b; agents 4,5 (b-owners) prefer a.
    r_star = 0b00111
    # mu*: types (a,b,b,a,a), so B is received by paper agents 2 and 3.
    mu_star_types = 0b00110
    assert baseline[r_star] == 0b00011  # (b,b,a,a,a)
    baseline[r_star] = mu_star_types
    return tuple(baseline)


def full_tie_breaking_verification() -> dict:
    print("Independent fixed-population minimality verification - ALL TIE-BREAKINGS FOR aaabb")
    owners = owners_from_composition("aaabb")
    W = enumerate_welfare_rules(owners)
    full_count, full_ttc = enumerate_all_ttc_rules_aaabb_fast(owners)
    expected_full = (factorial(3) * factorial(2)) ** 5
    assert full_count == expected_full == 12 ** 5
    assert full_ttc <= W
    non_ttc = W - full_ttc
    assert len(full_ttc) == 336
    assert len(W) == 864
    assert len(non_ttc) == 528

    psi = psi_welfare_rule()
    assert psi in W
    assert psi not in full_ttc

    print(f"  tie-breaking structures checked: {full_count}")
    print(f"  distinct TTC welfare rules:       {len(full_ttc)}")
    print(f"  IR+PE+GSP welfare rules:          {len(W)}")
    print(f"  non-TTC welfare rules:            {len(non_ttc)}")
    print(f"  containment TTC subset W:         {full_ttc <= W}")
    print(f"  W_psi belongs to W:               {psi in W}")
    print(f"  W_psi induced by fixed-tie TTC:   {psi in full_ttc}")
    print("\nAll full tie-breaking assertions passed.")
    return {
        "tie_breaking_structures": full_count,
        "distinct_ttc_welfare_rules": len(full_ttc),
        "ir_pe_gsp_welfare_rules": len(W),
        "non_ttc_welfare_rules": len(non_ttc),
        "ttc_subset_of_W": full_ttc <= W,
        "W_psi_in_W": psi in W,
        "W_psi_in_fixed_tie_TTC": psi in full_ttc,
    }


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--mode",
        choices=("core", "direct-gsp", "full-ties", "all"),
        default="core",
        help="verification stage to run (default: core)",
    )
    args = parser.parse_args()
    started = time.time()
    result = {}
    if args.mode in ("core", "all"):
        result["core"] = core_verification()
    if args.mode in ("full-ties", "all"):
        result["full_ties"] = full_tie_breaking_verification()
    if args.mode in ("direct-gsp", "all"):
        result["direct_gsp"] = direct_gsp_verification()
    result["elapsed_seconds"] = time.time() - started
    print(f"\nElapsed wall-clock time: {result['elapsed_seconds']:.3f} seconds")
    print("\nJSON summary:")
    print(json.dumps(result, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> AppendixCminimality_check/Claude_minimality_check.py <==
"""Computer verification for Appendix C of

    B. Klaus, "On the difficulty of characterizing top trading cycles with identical houses",
    working paper, University of Lausanne, version of 2 November 2026.

Author: Bettina Klaus (written with the assistance of Claude, Anthropic).

What is verified
----------------
Remark 1 of the paper states that, with two types of houses, five agents are the smallest
number of agents for which a fixed-population counterexample as in Theorem 1 exists. For a
population N with two types, the script compares two sets of welfare rules:

    W      = the welfare rules that satisfy individual rationality (IR), Pareto efficiency (PE),
             and group strategy-proofness (GSP);
    W_TTC  = the welfare rules W_{phi^succ} induced by the TTC rules phi^succ based on
             tie-breaking structures succ at which each agent ranks himself first.

If W_TTC = W, then no fixed-population counterexample exists for N. The paper reports
(Table 3) that W_TTC = W for populations with type composition aab, aaab, aabb, and aaaab,
whereas for type composition aaabb, |W_TTC| = 288 < 864 = |W|.

Terminology (as in Appendix C)
------------------------------
* Types are denoted by letters; a type composition such as 'aaabb' lists the types of the
  agents' endowments (agent 1 owns a house of type pop[0], agent 2 of type pop[1], ...).
  In the code, agents are indexed 0, 1, ..., n-1, i.e., agent i in the code is agent i+1
  in the paper.
* With two types, each agent's preferences are determined by the type he prefers. A
  preference profile R is therefore stored as a tuple of preferred types, one per agent.
* A type allocation t = (t_i) lists the type of the house each agent receives; it is
  feasible if it is induced by a matching, i.e., if it is a permutation of the type
  composition.
* A welfare rule assigns to each preference profile a feasible type allocation. It is
  stored as a tuple of type allocations, one per preference profile (in the order of
  `profiles`).

The three computations (i)-(iii) of Appendix C
----------------------------------------------
(i)   candidates(): for each preference profile R, the feasible type allocations that are IR
      and PE at R (the candidates at R).
(ii)  gsp_rules(): the set W, determined by solving a system of logical constraints with a
      SAT solver. For each profile R and each candidate t at R there is a 0-1 variable
      x[R,t], with x[R,t] = 1 if and only if the welfare rule selects t at R.
        - First constraints: for each R, exactly one x[R,t] equals 1.
        - Second constraints (GSP): for distinct profiles R and R', let S' be the set of
          agents whose preferences differ at R and R'. For candidates t at R and t' at R'
          such that, according to R, each agent in S' weakly prefers t'_i to t_i and some
          agent j strictly prefers t'_j to t_j, require x[R,t] + x[R',t'] <= 1.
      All solutions are enumerated: after each solution, a constraint that excludes exactly
      this solution is added and the system is solved again, until no solution remains.
(iii) ttc_rules(): the set W_TTC, obtained by running the TTC algorithm at each preference
      profile for each tie-breaking structure at which each agent ranks himself first.
      Only each agent's ranking of the owners of the other type matters.

Additional check for type composition aaabb (run automatically)
---------------------------------------------------------------
Whenever aaabb is among the listed type compositions, check_psi() also runs the TTC algorithm for all 12^5 = 248,832
tie-breaking structures (including those at which some agent does not rank himself first),
counts the distinct welfare rules they induce (the paper reports 336), checks that all of
them belong to W (as Lemma 1 implies), and checks that the welfare rule W_psi of the rule psi
of Theorem 1 belongs to W but is not induced by any of these TTC rules. This takes about
two minutes; it can be skipped with the option --quick (then only Table 3 is reproduced).

Software
--------
SAT solver: CaDiCaL, version 1.5.3 (Biere et al., 2024), called through the Python package
PySAT (Ignatiev et al., 2018) as pysat.solvers.Cadical153.

Usage:    python3 Claude_minimality_check.py aab aaab aabb aaaab aaabb [--quick]
Requires: python-sat  (pip install python-sat)
"""
import itertools
import sys

from pysat.formula import IDPool
from pysat.solvers import Cadical153


def setup(pop):
    """Return the number of agents, all preference profiles, and all feasible type allocations
    for the population with type composition `pop` (a string of two letters, e.g. 'aaabb')."""
    n = len(pop)
    other = {pop[i]: next(t for t in set(pop) if t != pop[i]) for i in range(n)}
    # A preference profile is a tuple of preferred types, one per agent (2^n profiles).
    profiles = list(itertools.product(*[(pop[i], other[pop[i]]) for i in range(n)]))
    # Feasible type allocations: all distinct permutations of the type composition.
    allocations = sorted(set(itertools.permutations(pop)))
    return n, profiles, allocations


def better(top, t, u):
    """True iff an agent whose preferred type is `top` strictly prefers type t to type u."""
    return t == top and u != top


def candidates(pop, prof, allocations):
    """Computation (i): the candidates at profile `prof`, i.e., the feasible type allocations
    that are individually rational and Pareto efficient at `prof`."""
    n = len(pop)
    out = []
    for t in allocations:
        # Individual rationality: no agent receives a type he finds worse than his own type.
        if any(better(prof[i], pop[i], t[i]) for i in range(n)):
            continue
        # Pareto efficiency: no feasible type allocation w makes each agent weakly better
        # off and some agent strictly better off.
        dominated = any(
            all(not better(prof[i], t[i], w[i]) for i in range(n))
            and any(better(prof[i], w[i], t[i]) for i in range(n))
            for w in allocations)
        if not dominated:
            out.append(t)
    return out


def gsp_rules(pop):
    """Computation (ii): the set W of welfare rules that satisfy IR, PE, and GSP.
    Returns W (a set of welfare rules) and the list of preference profiles."""
    n, profiles, allocations = setup(pop)
    pool = IDPool()           # assigns an integer identifier to each variable x[R,t]
    solver = Cadical153()     # CaDiCaL 1.5.3 through PySAT
    cand = {p: candidates(pop, prof, allocations) for p, prof in enumerate(profiles)}
    x = lambda p, t: pool.id(('x', p, t))   # variable x[R,t] for profile index p

    # First constraints: exactly one candidate is selected at each profile, written as
    # "at least one" plus "no two at the same time".
    for p in cand:
        lits = [x(p, t) for t in cand[p]]
        solver.add_clause(lits)                                  # at least one x[R,t] = 1
        for a, b in itertools.combinations(lits, 2):
            solver.add_clause([-a, -b])                          # x[R,t] + x[R,t''] <= 1

    # Second constraints: group strategy-proofness.
    for p, prof in enumerate(profiles):            # true preferences R
        for q, qrof in enumerate(profiles):        # reported preferences R'
            if p == q:
                continue
            S_prime = [i for i in range(n) if prof[i] != qrof[i]]   # agents whose preferences differ
            for t in cand[p]:
                for t2 in cand[q]:
                    all_weak = all(not better(prof[i], t[i], t2[i]) for i in S_prime)
                    some_strict = any(better(prof[j], t2[j], t[j]) for j in range(n))
                    if all_weak and some_strict:
                        solver.add_clause([-x(p, t), -x(q, t2)])   # x[R,t] + x[R',t'] <= 1

    # Enumerate all solutions; after each solution, exclude exactly this solution.
    rules = []
    while solver.solve():
        model = set(l for l in solver.get_model() if l > 0)
        rule = tuple(next(t for t in cand[p] if x(p, t) in model) for p in range(len(profiles)))
        rules.append(rule)
        solver.add_clause([-x(p, rule[p]) for p in range(len(profiles))])
    return set(rules), profiles


def ttc_types(pop, prof, tb):
    """Type allocation of the TTC rule phi^succ at preference profile `prof`.
    tb[i] is agent i's tie-breaking order (a list of all agents, best first). Agent i points
    to his most preferred remaining house: houses of his preferred type come first, and ties
    among houses of the same type are broken according to tb[i]. Each house points to its
    owner; the agents in each cycle receive the houses they point to and are removed."""
    n = len(pop)
    remaining = set(range(n))
    received = {}   # agent -> owner of the house he receives
    while remaining:
        point = {i: min(remaining, key=lambda j: (pop[j] != prof[i], tb[i].index(j)))
                 for i in remaining}
        removed = {}
        for start in remaining:
            path, k = [], start
            while k not in path:
                path.append(k)
                k = point[k]
            for i in path[path.index(k):]:      # the cycle reached from `start`
                removed[i] = point[i]
        received.update(removed)
        remaining -= set(removed)
    return tuple(pop[received[i]] for i in range(n))


def ttc_rules(pop, profiles):
    """Computation (iii): the set W_TTC of welfare rules induced by TTC rules based on
    tie-breaking structures at which each agent ranks himself first. Since only each agent's
    ranking of the owners of the other type matters, the other owners of his own type are
    listed in a fixed order after himself. Returns W_TTC and the number of tie-breaking
    structures used."""
    n = len(pop)
    per_agent = []
    for i in range(n):
        own = [j for j in range(n) if pop[j] == pop[i] and j != i]
        oth = [j for j in range(n) if pop[j] != pop[i]]
        per_agent.append([[i] + own + list(o) for o in itertools.permutations(oth)])
    structures = list(itertools.product(*per_agent))
    rules = {tuple(ttc_types(pop, prof, tb) for prof in profiles) for tb in structures}
    return rules, len(structures)


def check_psi(W, profiles):
    """Additional check for type composition aaabb (Theorem 1 and the end of Appendix C).
    W and profiles are the set W and the list of preference profiles for aaabb."""
    pop = 'aaabb'
    n = len(pop)
    # Tie-breaking structure of Section 3 (agents 0..4 here are agents 1..5 in the paper):
    # 4 >_1 5, 4 >_2 5, 5 >_3 4, 1 >_4 3 >_4 2, 1 >_5 2 >_5 3, each agent ranking himself first.
    tb = [[0, 3, 4, 1, 2], [1, 3, 4, 0, 2], [2, 4, 3, 0, 1], [3, 0, 2, 1, 4], [4, 0, 1, 2, 3]]
    r_star = ('b', 'b', 'b', 'a', 'a')        # R*: each agent prefers the other type
    mu_star = ('a', 'b', 'b', 'a', 'a')       # types received at mu*
    W_psi = tuple(mu_star if prof == r_star else ttc_types(pop, prof, tb) for prof in profiles)
    print('W_psi belongs to W (psi satisfies IR, PE, GSP on N):', W_psi in W)
    # All tie-breaking structures: each agent ranks the owners of type a and of type b in any order.
    a_own = [j for j in range(n) if pop[j] == 'a']
    b_own = [j for j in range(n) if pop[j] == 'b']
    orders = [list(u) + list(v) for u in itertools.permutations(a_own) for v in itertools.permutations(b_own)]
    all_ttc = {tuple(ttc_types(pop, prof, tbs) for prof in profiles)
               for tbs in itertools.product(orders, repeat=n)}
    print(f'all tie-breaking structures: {len(orders) ** n}; distinct induced welfare rules: {len(all_ttc)}; '
          f'all belong to W: {all_ttc <= W}; welfare rules in W not induced by TTC: {len(W - all_ttc)}; '
          f'W_psi induced by some TTC rule: {W_psi in all_ttc}')


if __name__ == '__main__':
    flags = [a for a in sys.argv[1:] if a.startswith('--')]
    pops = [a for a in sys.argv[1:] if not a.startswith('--')]
    print(f"{'type composition':>16} {'profiles':>8} {'tb-structures':>13} "
          f"{'|W_TTC|':>8} {'|W|':>6}  W_TTC = W")
    results = {}
    for pop in pops:
        W, profiles = gsp_rules(pop)
        W_TTC, nstruct = ttc_rules(pop, profiles)
        assert W_TTC <= W, 'a TTC rule violates IR, PE, or GSP'
        results[pop] = (W, profiles)
        print(f"{pop:>16} {len(profiles):>8} {nstruct:>13} {len(W_TTC):>8} {len(W):>6}  {W_TTC == W}",
              flush=True)
    if 'aaabb' in results and '--quick' not in flags:
        print('\nAdditional check for type composition aaabb (about two minutes):', flush=True)
        check_psi(*results['aaabb'])

